LAMMPS-KOKKOS: Performance Portable Molecular Dynamics Across Exascale Architectures

Since its inception in 1995, LAMMPS has grown to be a world-class molecular dynamics code, with thousands of users, over one million lines of code, and multi-scale simulation capabilities. We discuss how LAMMPS has adapted to the modern heterogeneous computing landscape by integrating the Kokkos performance portability library into the existing C++ code. We investigate performance portability of simple pairwise, many-body reactive, and machine-learned force-field interatomic potentials. We present results on GPUs across different vendors and generations, and analyze performance trends, probing FLOPS throughput, memory bandwidths, cache capabilities, and thread-atomic operation performance. Finally, we demonstrate strong scaling on three exascale machines -- OLCF Frontier, ALCF Aurora, and NNSA El Capitan -- as well as on the CSCS Alps supercomputer, for the three potentials.

==> results/eos/hns/parse.sh <==
mkdir -p parsed
for g in 4 8
do
  for c in 256K 1M 4M 16M
  do
    echo "" > parsed/reaxff-${c}-${g}gpus.dat
    for n in 1 2 4 8 16 32 64 128
    do
      awk -v g="$g" '/Loop time/ {natoms=$12; nprocs=$6; nnodes=nprocs/g} /Performance/ {speed=$6; perf=speed*natoms/nnodes/1e6; print nnodes " " natoms " " speed " " perf;}' \
        bench-reaxff-${c}-${n}node-${g}gpu-${g}ib-J*out
    done >> parsed/reaxff-${c}-${g}gpus.dat
  done
done



==> results/eos/lj/parse.sh <==
mkdir -p parsed
for g in 4 8
do
  for c in 256K 1M 4M 16M
  do
    echo "" > parsed/lj-${c}-${g}gpus.dat
    for n in 1 2 4 8 16 32 64 128
    do
      awk -v g="$g" '/Loop time/ {natoms=$12; nprocs=$6; nnodes=nprocs/g} /Performance/ {speed=$4; perf=speed*natoms/nnodes/1e6; print nnodes " " natoms " " speed " " perf;}' \
        bench-lj-${c}-${n}node-${g}gpu-${g}ib-J*out
    done >> parsed/lj-${c}-${g}gpus.dat
  done
done



==> results/eos/snap/parse.sh <==
mkdir -p parsed
for g in 4 8
do
  for c in 16K 64K 256K 1M
  do
    echo "" > parsed/snap-${c}-${g}gpus.dat
    for n in 1 2 4 8 16 32 64 128
    do
      awk -v g="$g" '/Loop time/ {natoms=$12; nprocs=$6; nnodes=nprocs/g} /Performance/ {speed=$6; perf=speed*natoms/nnodes/1e6; print nnodes " " natoms " " speed " " perf;}' \
        bench-snap-${c}-${n}node-${g}gpu-${g}ib-J*out
    done >> parsed/snap-${c}-${g}gpus.dat
  done
done


